Exact domain truncation for the Morse-Ingard equations

Morse and Ingard give a coupled system of time-harmonic equations for the temperature and pressure of an excited gas. These equations form a critical aspect of modeling trace gas sensors. Like other wave propagation problems, the computational problem must be closed with suitable far-field boundary conditions. Working in a scattered-field formulation, we adapt a nonlocal boundary condition proposed earlier for the Helmholtz equation to this coupled system. This boundary condition uses a Green's formula for the true solution on the boundary, giving rise to a nonlocal perturbation of standard transmission boundary conditions. However, the boundary condition is exact and so Galerkin discretization of the resulting problem converges to the restriction of the exact solution to the computational domain. Numerical results demonstrate that accuracy can be obtained on relatively coarse meshes on small computational domains, and the resulting algebraic systems may be solved by GMRES using the local part of the operator as an effective preconditioner.

==> make.sh <==
#! /bin/bash

set -e

export TEXINPUTS="$TEXINPUTS:media:figures"

unset PYTHONWARNINGS

DOWATCH="0"

if [[ "$1" = "watch" ]]; then
  DOWATCH="1"
  shift
fi

if [[ "$1" = "" ]]; then
  FILES=(paper.tex)
else
  FILES=("$@")
fi

#LATEXRUN="python -m pudb $(which latexrun) --latex-cmd lualatex --bibtex-cmd $BIBER --verbose-cmds -O out"
LATEXRUN="latexrun --latex-cmd pdflatex --latex-args='-synctex=1' --verbose-cmds -O ."

if [[ "$DOWATCH" = "1" ]]; then
  git ls-files | entr $LATEXRUN "${FILES[0]}"
else
  for f in "${FILES[@]}"; do
    $LATEXRUN "$f"
  done
fi

